On volatility smile and an investment strategy with out-of-the-money calls

A motivating question in this paper is whether a sensible investment strategy may systematically contain long positions in out-of-the-money European calls with short expiry. Here we consider a very simple trading strategy for calls. The main points of this note are the following. First, the presented trading strategy appears very lucrative in the Black-Scholes-Merton (BSM) framework. In fact, it is such even to the extent that the BSM model turns out to be, in a sense, incompatible with the CAPM. Second, if one wishes to adapt these models together, then the adjustment of the consistent pricing rule (i.e. modifying state price densities) inevitably leads to some form of volatility smile and this is the main point of the paper. Moreover, these observations arise from purely structural considerations.

==> trading_computations_matlab_code.m <==
(* ::Package:: *)

clear; 
global r;
global mu;
global sigm;

r=0.04; %'risk-free rate'
mu=0.1; % drift

%% sigma = 0.2,0.3...,0.5, four alternative implied volatility parametres  
%% For each n the initial wealth is 1/n

for i=1:4
sigm=0.1+0.1*i;
    
n=12 % n=12, trade once a month
for j=1:50
K=1+j.*0.005;
    
X=@(x) lognpdf(x, (mu -0.5.*sigm^2)./n , sqrt (1./n).*sigm); % physical probability density
Z=@(x) lognpdf(x, (r -0.5.*sigm^2)./n , sqrt (1./n).*sigm); % risk-neutral pricing kernel density

Y=@(x,r,sigma,n,K) lognpdf (x, (r -0.5.*sigm^2)./n , sqrt (1./n).*sigm).*max (x-K,0).*exp(-r./n); % auxiliary function towards computing call price  
V=@(x) lognpdf (x, (mu -0.5.*sigm^2)./n , sqrt (1./n).*sigm).*max(x-K,0); % auxil. function towards expected call payoff  
S=@(x) lognpdf (x, (mu -0.5.*sigm^2)./n , sqrt (1./n).*sigm).*x; % auxil. funct. towards expected stock payoff

PriceCall(i,j)=quadgk(@(x)lognpdf (x, (r -0.5.*sigm^2)./n , sqrt (1./n).*sigm).*max (x-K,0).*exp(-r./n),0,6); % high precision integral over x in [0,5]. 
LogPC(i,j)=sqrt(log(1+PriceCall(i,j)));

N(j)=j;
i,j,K

Y2=@(x)Y(x,K);
X2=@(x)X(x,K);
V2=@(x)V(x,K);

ExpectedCall(i,j) = quadgk(@(x) lognpdf (x, (mu -0.5.*sigm^2)./n , sqrt (1./n).*sigm).*max(x-K,0), 0, 6);
ExpectedStock(i,j)= quadgk(@(x) lognpdf (x, (mu -0.5.*sigm^2)./n , sqrt (1./n).*sigm).*x, 0, 6);

VarCallD=@(x)X (x).*((max(x-K,0) - ExpectedCall(i,j)).^2);
VarStockD=@(x)X (x).*((x - ExpectedStock(i,j)).^2);
VarCall=quadgk(@(x)X (x).*((max(x-K,0) - ExpectedCall(i,j)).^2),0,6);
CorrCallStockD=@(x)X (x).*((x - ExpectedStock(i,j)).*(max(x-K,0) - ExpectedCall(i,j)));

StdCall(i,j)=sqrt(VarCall);
Beta(i,j)=quadgk (@(x)X (x).*((x - ExpectedStock(i,j)).*(max(x-K,0) - ExpectedCall(i,j))), 0, 6)./quadgk(@(x)X (x).*((x - ExpectedStock(i,j)).^2), 0, 6); % Auxil. funct. correlation Call option-to-stock


% ExpectedReturn (ER)
ER(i,j)=((ExpectedCall (i,j)./PriceCall(i,j))-1).*exp(r.*(1-1./n)); % 1=100percent
Sharpe(i,j)=(ER(i,j)-(exp(r)-1))./(StdCall (i,j).*sqrt(n));
StDev(i,j)=StdCall (i,j).*sqrt(n);
SSR(i,j)=K; % Strike-Spot Ratio
BetaM(i,j)=Beta(i,j);
DPPB(i,j)=quadgk(@(x) lognpdf(x, (mu -0.5.*sigm^2)./n , sqrt (1./n).*sigm),0,K); % Down probability per bet
DN(i,j)=quadgk(@(x) lognpdf(x, (r -0.5.*sigm^2)./n , sqrt (1./n).*sigm),0,K); % Risk neutral down probability per bet
DigiExpected(i,j)=quadgk(@(x) lognpdf(x, (mu -0.5.*sigm^2)./n , sqrt (1./n).*sigm),K,6); % Expected payoff of a digital call option
DigiPrice(i,j)=quadgk (@(x) lognpdf(x, (r -0.5.*sigm^2)./n , sqrt (1./n).*sigm),K,6).*exp(-r./n); % Price of a digital call option

end;
end;

StDev
ER
Sharpe
BetaM
DPPB
DN


% Plot ER
plot(N,ER(1,:),'k-',N,ER(2,:),'k.-',N,ER(3,:),'k--',N,ER(4,:),'k:')
title('Expected Return');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');
ylabel('1=100%');

% Plot Sharpe
plot(N(1:20),Sharpe(1,1:20),'k-',N(1:20),Sharpe(2,1:20),'k.-',N(1:20),Sharpe(3,1:20),'k--',N(1:20),Sharpe(4,1:20),'k:')
title('Sharpe ratio (retun to variability)');
  legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');
ylabel('1=100%');

% Plot Strike Price / Spot Price Ratio
plot(N,SSR(1,:),'k-',N,SSR(2,:),'k.-',N,SSR(3,:),'k--',N,SSR(4,:),'k:')
title('Strike Price / Spot Price Ratio');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');
ylabel('1 = At the money');

% Plot Standard deviation of the total payoff
plot(N,StDev(1,:),'k-',N,StDev(2,:),'k.-',N,StDev(3,:),'k--',N,StDev(4,:),'k:')
title('Standard deviation of the total payoff');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');
ylabel('1=100%');

% Plot Beta call option - to - stock
plot(N,BetaM(1,:),'k-',N,BetaM(2,:),'k.-',N,BetaM(3,:),'k--',N,BetaM(4,:),'k:')
title('\beta (Call option to stock)');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');
ylabel('1=100%');

% Plot the physical probability of worthless expiry of a single call
plot(N,DPPB(1,:),'k-',N,DPPB(2,:),'k.-',N,DPPB(3,:),'k--',N,DPPB(4,:),'k:')
title('The probability of worthless expiry of a single call');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');
ylabel('1=100%');



% Plot Expected payoff of a digital call option
plot(N,DigiExpected(1,:),'k-',N,DigiExpected(2,:),'k.-',N,DigiExpected(3,:),'k--',N,DigiExpected(4,:),'k:')
title('Expected payoff of a digital call option');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');

% Plot Price of a digital call option
plot(N,DigiPrice(1,:),'k-',N,DigiPrice(2,:),'k.-',N,DigiPrice(3,:),'k--',N,DigiPrice(4,:),'k:')
title('Price of a digital call option');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');

% Plot initial wealth I in terms of j (log-scale)
plot(N,LogPC(1,:),'k-',N,LogPC(2,:),'k.-',N,LogPC(3,:),'k--',N,LogPC(4,:),'k:')
title('Initial wealth I as a function of j. (In sqrt(log(1+x)) scale.)');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');

% Plot the Q probability of worthless expiry of a single call
plot(N,DN(1,:),'k-',N,DN(2,:),'k.-',N,DN(3,:),'k--',N,DN(4,:),'k:')
title('The Q probability of worthless expiry of a single call');  
legend('\sigma=.2','\sigma=.3','\sigma=.4', '\sigma=.5');
xlabel('j');
ylabel('1=100%');


